Survey Data Integration for Distribution Function Estimation

Estimates of finite population cumulativedistribution functions (CDFs) and quantiles are critical forpolicy-making, resource allocation, and public health planning. For instance, federal finance agencies may require accurate estimates of the proportion of individuals with income below the federal poverty line to determine funding eligibility, while health organizations may rely on precise quantile estimates of key health variables to guide local health interventions. Despite growing interest in survey data integration, research on the integration of probability and nonprobability samples toestimate CDFs and quantiles remains limited. In this study, we propose a novel residual-based CDF estimator that integrates information from a probability sample with data from potentially large nonprobability samples. Our approach leverages shared covariates observed in both datasets, while the response variable is available only in the nonprobability sample. Using a semiparametric approach, we train an outcome model on the nonprobability sample and incorporate model residuals with sampling weights from the probability sample to estimate the CDF of the target variable. Based on this CDF estimator, we define a quantile estimator and introduce linearization and bootstrap methods for variance estimation of both the CDF and quantile estimators. Under certain regularity conditions, we establish the asymptotic properties, including bias and variance, of the CDF estimator. Our empirical findings support the theoretical results and demonstrate the favorable performance of the proposed estimators relative to plug-in mass imputation estimators and the na\"ive estimators derived from the nonprobability sample only. A real data example is presented to illustrate the proposed estimators.

==> anc/reCDF_MC.R <==
# Required Packages
require(tidyverse)
require(tidyr)
require(ggpmisc)
require(svMisc)
require(CBPS)
require(geiger)
require(lsa)
require(DescTools)
require(MVTests)
require(caret)
require(dbarts)
require(parallel)
require(gbm)
require(pbmcapply)
require(extraDistr)
require(plyr)
require(data.table)
RNGkind("L'Ecuyer-CMRG")
require(schoenberg)
require(lsr)
require(car)
require(psych)
require(quickmatch)
require(devtools)
require(Matching)
require(rgenoud)
require(optmatch)
require(Hmisc)
require(rio)
require(sjstats)
require(schoolmath)
require(MatchIt)
require(magrittr)

require(writexl)
require(ncvreg)
require(np)
require(dplyr)
require(tidyverse)
require(survey)
require(sampling)
require(KernSmooth)
require(caTools)
require(gridExtra)
require(lars)
require(glmnet)
require(Metrics)
Sample <- Vectorize(sample)
Dat <- function(x, p, size, seed) {
  set.seed(seed)
  return(x[x$part == p, ][sample(nrow(x[x$part == p, ]), size), ])
}
Dat.v <- Vectorize(Dat, vectorize.args = c("size", "p"))
require(MASS)
require(mgcv)
require(parallel)
require(ranger)
require(xgboost)
library(dplyr)
library(mgcv)
require(haven)
`%notin%` <- Negate(`%in%`)

require(survey)
require(svrep)
require(svMisc)
require(doParallel)
require(splines)
require(future.apply)
require(latex2exp)
require(ggplot2)

sim.f2 <- function(N,
                   nA,
                   nB,
                   nsim,
                   mod,
                   seed,
                   r = .15) {
  # Superpopulation Model
  if (mod == "f1") {
    set.seed(seed)
    x1 <- rnorm(N, mean = 2, sd = 1)
    x2 <- rnorm(N, mean = 2, sd = 1)
    x3 <- rnorm(N, mean = 4, sd = 1)
    x4 <- rnorm(N, mean = 4, sd = 1)
    X <- cbind(x1, x2, x3, x4)
    p <- ncol(X)
    y <- rnorm(N, 4 * x1 + 4 * x2 + 2 * x3 + 2 * x4, 3)
  } else if (mod == "f2") {
    set.seed(seed)
    x1 <- runif(N, min = 0, max = 4)
    x2 <- runif(N, min = 0, max = 4)
    x3 <- runif(N, min = 4, max = 8)
    x4 <- runif(N, min = 4, max = 8)
    X <- cbind(x1, x2, x3, x4)
    p <- ncol(X)
    y <- rnorm(N, 4 * x1^2 + 4 * x2^2 + 2 * x3^2 + 2 * x4^2 + (x1 + x2)^2 + (x3 + x4)^2, sd = 50)
  } else if (mod == "f3") {
    set.seed(seed)
    x1 <- runif(N, min = -1, max = 1)
    x2 <- runif(N, min = -1, max = 1)
    x3 <- runif(N, min = -1, max = 1)
    x4 <- runif(N, min = -1, max = 1)
    X <- data.frame(x1, x2, x3, x4)
    p <- ncol(X)
    err <- rnorm(N, mean = 0, sd = sqrt(.5))
    y <- -sin(x1) + x2^2 + x3 - exp(-x4^2) + err
  } else if (mod == "f4") {
    set.seed(seed)
    x1 <- rnorm(N)
    x2 <- rnorm(N)
    x3 <- rnorm(N)
    x4 <- rnorm(N)
    x5 <- rnorm(N)
    x6 <- rnorm(N)
    X <- data.frame(x1, x2, x3, x4, x5, x6)
    p <- ncol(X)
    err <- rnorm(N)
    y <- x1 + .707 * x2^2 + 2 * ifelse(x3 > 0, 1, 0) + .873 * log(abs(x1)) * abs(x3) +
      .894 * x2 * x4 + 2 * ifelse(x5 > 0, 1, 0) + .46 * exp(x6) + err
  } else {
    stop("You must select one of the following models: (f1, f2, f3, f4)")
  }


  pop <- as.data.frame(cbind(X, y))


  # population characteristics
  mu <- mean(pop$y)
  F_N <- c(.01, .10, .25, .50, .75, .90, .99)
  q <- quantile(pop$y, probs = F_N, type = 1)


  # sampling function
  B_generator <- function(miss, nB, r) {
    sizes_rounded <- round(c(r * nB, (1 - r) * nB),
      digits = 0
    )

    sizes <- ifelse(sizes_rounded < 1, 1, sizes_rounded)
    if (miss == "MAR") {
      strat <- paste0("x", c(abs(cor(X, y)) %>% which.max()))
      pop_restrat <- pop %>%
        mutate(restrat = ifelse(get(strat) <= median(get(strat)), 1,
          2
        )) %>%
        arrange(restrat)
      s.B <- sampling::strata(pop_restrat,
        stratanames = "restrat",
        size = sizes,
        method = "srswor"
      )
      B <- getdata(pop_restrat, s.B)
    } else if (miss == "MNAR") {
      pop_restrat <- pop %>%
        mutate(mnar_strat = ifelse(y < median(y), "0", "1") %>% as.factor()) %>%
        arrange(mnar_strat)
      s.B <- sampling::strata(pop_restrat,
        stratanames = "mnar_strat",
        size = sizes,
        method = "srswor"
      )
      B <- getdata(pop_restrat, s.B)
    }
    return(B)
  }
  #B = B_generator('MNAR', nB, r)
  MI_cdf <- function(B, A, p) {
    # A
    s.A <- sample(1:N, nA, replace = FALSE)
    A <- pop[s.A, ] %>%
      mutate(
        prob = nA / N,
        weight = 1 / prob
      )
    ecdf_A <- ecdf(A$y)
    A_plug <- ecdf_A(q)
    names(A_plug) <- names(q)

    # naive estimator
    ecdf_B <- ecdf(B$y)
    B_plug <- ecdf_B(q)
    names(B_plug) <- names(q)

    # lmod
    lm_B <- lm(y ~ .,
      data = B[, c(
        paste0("x", 1:p),
        "y"
      )]
    )
    lm_pred_B <- predict(lm_B, newdata = B)
    lm_pred_A <- predict(lm_B, newdata = A)


    ## plug in
    ecdf_lm <- ecdf(lm_pred_A)
    lm_plug <- ecdf_lm(q)
    names(lm_plug) <- names(q)



    # reCDF
    v_lm <- B$y - lm_pred_B
    e_ecdf <- ecdf(v_lm)

    m_lm <- c()

    for (i in 1:length(q)) {
      m_lm[i] <- e_ecdf(q[i] - lm_pred_A) %>% mean()
    }

    names(m_lm) <- names(q)


    final_cdf <- rbind(
      F_N,
      A_plug,
      B_plug,
      lm_plug,
      m_lm
    ) %>%
      as.data.frame() %>%
      rownames_to_column("name") %>%
      mutate(group = "cdf")


    # Quantile Estimation

    ## A
    A_df <- data.frame(
      probs = ecdf_A(A$y),
      t = A$y
    ) %>%
      arrange(probs)

    # B
    B_df <- data.frame(
      probs = ecdf_B(B$y),
      t = B$y
    ) %>%
      arrange(probs)


    # P
    plm_df <- data.frame(
      probs = ecdf_lm(lm_pred_A),
      t = lm_pred_A
    ) %>%
      arrange(probs)


    # R
    q_mlm <- function(a, b, e_ecdf = e_ecdf) {
      return(e_ecdf(a - b) %>% mean())
    }

    vq <- Vectorize(q_mlm,
      vectorize.args = "a"
    )

    mlm_df <- data.frame(
      probs = vq(lm_pred_A, lm_pred_A, e_ecdf = e_ecdf),
      t = lm_pred_A
    ) %>%
      arrange(probs)

    ie_fun <- function(dats, a) {
      return(dats %>%
        lapply(dplyr::filter, probs >= a) %>%
        lapply(function(x) {
          if (nrow(x) == 0) {
            data.frame(
              probs = NA,
              t = NA
            )
          } else {
            x
          }
        }) %>%
        lapply(setNames, c("probs", "t")) %>%
        lapply(dplyr::arrange, t) %>%
        lapply(dplyr::slice, 1) %>%
        lapply(dplyr::select, -probs) %>%
        bind_rows() %>%
        mutate(
          name = c(
            "A_plug",
            "B_plug",
            "lm_plug",
            "m_lm"
          ) %>% as.factor(),
          a = a
        ) %>%
        dplyr::select(a, name, t))
    }

    ie_result <- mapply(
      FUN = ie_fun,
      a = F_N,
      MoreArgs = list(dats = list(
        A_df,
        B_df,
        plm_df,
        mlm_df
      )),
      SIMPLIFY = FALSE
    )

    final_quant <-
      ie_result %>%
      bind_rows() %>%
      mutate(F_N = paste0(a * 100, "%")) %>%
      dplyr::select(-a) %>%
      pivot_wider(
        names_from = "F_N",
        values_from = "t"
      ) %>%
      mutate(group = "q") %>%
      as.data.frame()

    # pool results together

    final_df <- rbind(
      final_cdf,
      final_quant
    ) %>%
      as.data.frame()

    return(final_df)
  }

  samp.fours <- function(samp, nB, r, pop, p, nA) {
    B_MAR <- B_generator(
      miss = "MAR", nB = nB, r = r
    )
    B_MNAR <- B_generator(
      miss = "MNAR", nB = nB, r = r
    )


    cdf_MAR <- MI_cdf(B = B_MAR, A = A, p = p)
    cdf_MNAR <- MI_cdf(B = B_MNAR, A = A, p = p)


    MC_results <- rbind(
      cdf_MAR,
      cdf_MNAR
    ) %>%
      mutate(miss = rep(c("MAR", "MNAR"), each = nrow(.) / 2)) %>%
      mutate(
        nB = nB, nA = nA, nsim = nsim, r = r, mod = mod # to track errors
      )

    return(MC_results)
  }

  # parallel processing
  iter <- 1:nsim
  numbcores <- detectCores()
  RNGkind("L'Ecuyer-CMRG")
  set.seed(seed)

  results_r_nB <- c()
  for (i in 1:length(nB)) {
    results_r_nB[[i]] <- pbmclapply(
      X = iter, r = r,
      nB = nB[i],
      nA = nA,
      pop = pop,
      p = p,
      FUN = samp.fours,
      mc.cores = 17
    )
    progress(i, length(nB))
  }

  results <- results_r_nB %>% bind_rows()


  results_just_A <-
    results %>%
    bind_rows(.id = "iter") %>%
    mutate(est = name) %>%
    dplyr::select(-name) %>%
    filter(est != "F_N") %>%
    dplyr::select(
      iter, nB, nA, nsim, r, mod, # to track errors
      group, est, miss, everything()
    ) %>%
    pivot_longer(10:ncol(.), names_to = "perc") %>%
    group_by(r, nB, group, miss, est, perc) %>%
    left_join(
      data.frame(
        group = rep(c("cdf", "q"), each = length(F_N)),
        pop_val = c(F_N, q)
      ) %>%
        mutate(perc = paste0(F_N * 100, "%")),
      by = c("group", "perc")
    ) %>%
    filter(est == "A_plug") %>%
    group_by(r, nB, group, miss, perc, est) %>%
    dplyr::summarize(
      rmse_A = sqrt(mean((value - pop_val)^2, na.rm = TRUE)),
      bias_A = mean(value, na.rm = TRUE) - mean(pop_val, na.rm = TRUE),
      var_A = var(value, na.rm = TRUE)
    ) %>%
    dplyr::select(-est) %>%
    ungroup()

  results_not_A <-
    results %>%
    bind_rows(.id = "iter") %>%
    mutate(nB = nB, nA = nA, nsim = nsim, r = r, mod = mod) %>%
    mutate(est = name) %>%
    dplyr::select(-name) %>%
    filter(est != "F_N") %>%
    dplyr::select(
      iter, nB, nA, nsim, r, mod, # to track errors
      group, est, miss, everything()
    ) %>%
    pivot_longer(10:ncol(.), names_to = "perc") %>%
    group_by(r, nB, group, miss, est, perc) %>%
    left_join(
      data.frame(
        group = rep(c("cdf", "q"), each = length(F_N)),
        pop_val = c(F_N, q)
      ) %>%
        mutate(perc = paste0(F_N * 100, "%")),
      by = c("group", "perc")
    ) %>%
    dplyr::select(nB, r, perc, group, miss, est, value, pop_val) %>%
    filter(est != "A_plug") %>%
    group_by(nB, r, group, miss, perc, est) %>%
    dplyr::summarize(
      rmse = sqrt(mean((value - pop_val)^2, na.rm = TRUE)),
      bias = mean(value, na.rm = TRUE) - mean(pop_val, na.rm = TRUE),
      var = var(value, na.rm = TRUE)
    ) %>%
    ungroup()


  perf_results <- results_just_A %>%
    left_join(results_not_A,
      by = c("nB", "r", "perc", "group", "miss")
    ) %>%
    mutate(
      rrmse = rmse / rmse_A,
      rbias = bias / bias_A,
      rvar = var / var_A
    ) %>%
    dplyr::select(nB, r, group, miss, perc, est, rrmse, rbias, rvar) %>%
    arrange(group) %>%
    mutate(mod = mod)


  return(list(results, perf_results))
}

# example run
nsim <- 1500
N <- 100000
nA <- .01 * N
nB <- c(nA / N, .10, .20) * N
seed <- 101
r <- .30


setwd("/Users/jeremyflood/Library/CloudStorage/OneDrive-Personal/Documents/Grad School/2024-2025/Fall 2025/reCDF/reCDF/Monte-Carlo Runs/r_30")

# f1
mod <- "f1"
f1_model <- sim.f2(
  N = N,
  nA = nA,
  nB = nB,
  nsim = nsim,
  mod = "f1",
  seed = 101,
  r = r
)

f1_model %>%
  setNames(c("raw", "perf")) %>%
  openxlsx::write.xlsx("modf1_results.xlsx")

# f2
mod <- "f2"
f2_model <- sim.f2(
  N = N,
  nA = nA,
  nB = nB,
  nsim = nsim,
  mod = "f2",
  seed = 101,
  r = r
)

f2_model %>%
  setNames(c("raw", "perf")) %>%
  openxlsx::write.xlsx("modf2_results.xlsx")

# f3
mod <- "f3"
f3_model <- sim.f2(
  N = N,
  nA = nA,
  nB = nB,
  nsim = nsim,
  mod = "f3",
  seed = 101,
  r = r
)

f3_model %>%
  setNames(c("raw", "perf")) %>%
  openxlsx::write.xlsx("modf3_results.xlsx")

# f4
mod <- "f4"
f4_model <- sim.f2(
  N = N,
  nA = nA,
  nB = nB,
  nsim = nsim,
  mod = "f4",
  seed = 101,
  r = r
)

f4_model %>%
  setNames(c("raw", "perf")) %>%
  openxlsx::write.xlsx("modf4_results.xlsx")

setwd("/Users/jeremyflood/Library/CloudStorage/OneDrive-Personal/Documents/Grad School/2024-2025/Fall 2025/reCDF/reCDF/Monte-Carlo Runs/r_30")

mod_list <- paste0("modf", 1:4, "_results.xlsx")


dat_together <- c()

for (i in 1:length(mod_list)) {
  dat_together[[i]] <- openxlsx::read.xlsx(mod_list[i], sheet = "perf") %>% mutate(mod = paste0("f", i))
}

est_label <- c(
  "B_plug_cdf" = TeX("$\\hat{F}_{B}$"),
  "lm_plug_cdf" = TeX("$\\hat{F}_{P}"),
  "m_lm_cdf" = TeX("$\\hat{F}_{R}"),
  "B_plug_q" = TeX("$\\hat{t}_{B}"),
  "lm_plug_q" = TeX("$\\hat{t}_{P}"),
  "m_lm_q" = TeX("$\\hat{t}_{R}")
)


plots_together <- c()

for (i in 1:length(nB)) {
  plots_together[[i]] <- dat_together %>%
    bind_rows() %>%
    filter(nB == nB[i]) %>%
    # filter(est != 'B_plug') %>%
    # filter(miss == 'MAR') %>%
    mutate(new_est = paste0(est, "_", group)) %>%
    dplyr::select(nB, mod, miss, perc, new_est, est, group, rrmse) %>%
    mutate(est = factor(est, labels = c("B_plug" = "Naive", "lm_plug" = "Plug-in", "m_lm" = "Residual eCDF"))) %>%
    mutate(mod = factor(mod,
      labels = c(
        "f1" = TeX("Model $\\xi_{1}"),
        "f2" = TeX("Model $\\xi_{2}"),
        "f3" = TeX("Model $\\xi_{3}"),
        "f4" = TeX("Model $\\xi_{4}")
      )
    )) %>%
    mutate(cat_est = ifelse(new_est %in% c("B_plug_cdf", "lm_plug_cdf", "m_lm_cdf"),
      "F(t)", "t(a)"
    )) %>%
    mutate(new_est = factor(new_est,
      levels = c(
        "B_plug_cdf", "lm_plug_cdf", "m_lm_cdf",
        "B_plug_q", "lm_plug_q", "m_lm_q"
      ),
      labels = c(
        "B_plug_cdf" = TeX("$\\hat{F}_{B}$"),
        "lm_plug_cdf" = TeX("$\\hat{F}_{P}"),
        "m_lm_cdf" = TeX("$\\hat{F}_{R}"),
        "B_plug_q" = TeX("$\\hat{t}_{B}"),
        "lm_plug_q" = TeX("$\\hat{t}_{P}"),
        "m_lm_q" = TeX("$\\hat{t}_{R}")
      )
    )) %>%
    # mutate(nB = factor(nB,
    #                    labels = c('1000' = TeX("$n_B = n_A$"),
    #                               '10000' = TeX("$n_B = 10n_A$"),
    #                               '20000' = TeX("$n_B = 20n_A$")))) %>%
    mutate(perc_strip = as.numeric(gsub(perc, pattern = "%", replacement = "")) / 100) %>%
    mutate(perc_strip = factor(perc_strip)) %>%
    mutate(Missingness = factor(miss)) %>%
    arrange(nB, perc) %>%
    ggplot(aes(x = perc_strip, y = rrmse^(1 / 2), color = est, group = est)) +
    geom_line(linewidth = .5) +
    geom_point(size = 1) +
    facet_grid(
      scales = "fixed", rows = dplyr::vars(cat_est, Missingness), cols = dplyr::vars(mod),
      labeller = label_parsed
    ) +
    # scale_x_discrete(labels = c('B_plug_cdf' = TeX("$\\hat{F}_{B}$"),
    #                             'lm_plug_cdf' = TeX("$\\hat{F}_{P}"),
    #                             'm_lm_cdf' = TeX("$\\hat{F}_{R}"),
    #                             'B_plug_q' = TeX("$\\hat{t}_{B}"),
    #                             'lm_plug_q' = TeX("$\\hat{t}_{P}"),
    #                             'm_lm_q' = TeX("$\\hat{t}_{R}")
    # )
    # ) +
    ylab(TeX("\\sqrt{RMSER}")) +
    xlab("Percentile") +
    theme_bw() +
    theme(
      text = element_text(size = 15),
      axis.text.x = element_text(angle = 90, hjust = 1)
    ) +
    theme(legend.position = "top") +
    ggtitle(ifelse(nB[i] == nA, TeX("\\sqrt{RMSER} for $n_{B} = n_{A}$"),
      TeX(paste0("\\sqrt{RMSER} for $n_{B} =") %>% paste0(nB[i] / nA) %>% paste0("nA$"))
    )) +
    labs(colour = NULL)
}
setwd("/Users/jeremyflood/Library/CloudStorage/OneDrive-Personal/Documents/Grad School/2024-2025/Fall 2025/reCDF/reCDF/Monte-Carlo Runs/r_30/Plots")

ggsave("RRMSE_nB_1.png", plots_together[[1]], dpi = 400, width = 10, height = 8)
ggsave("RRMSE_nB_2.png", plots_together[[2]], dpi = 400, width = 10, height = 8)
ggsave("RRMSE_nB_3.png", plots_together[[3]], dpi = 400, width = 10, height = 8)




==> anc/realapp.R <==
require(tidyr)
require(svMisc)
require(CBPS)
require(geiger)
require(lsa)
require(DescTools)
require(MVTests)
require(caret)
require(dbarts)
require(parallel)
require(gbm)
require(pbmcapply)
require(plyr)
require(data.table)
RNGkind("L'Ecuyer-CMRG")

require(schoenberg)
require(lsr)
require(car)
require(psych)
require(quickmatch)
require(devtools)
require(Matching)
require(rgenoud)
require(optmatch)
require(Hmisc)
require(rio)
require(sjstats)
require(schoolmath)
require(MatchIt)
require(magrittr)
require(writexl)
require(ncvreg)
require(np)
require(dplyr)
require(tidyverse)
require(survey)
require(sampling)
require(KernSmooth)
require(caTools)
require(gridExtra)
require(lars)
require(glmnet)
require(Metrics)
Sample <- Vectorize(sample)
Dat <- function(x, p, size, seed) {
  set.seed(seed)
  return(x[x$part == p, ][sample(nrow(x[x$part == p, ]), size), ])
}
Dat.v <- Vectorize(Dat, vectorize.args = c("size", "p"))
require(MASS)
require(mgcv)
require(parallel)
require(ranger)
require(xgboost)
library(dplyr)
library(mgcv)
require(haven)
`%notin%` <- Negate(`%in%`)

require(survey)
require(svrep)
require(svMisc)
require(tidyverse)
require(tidymodels)
require(nhanesA)
require(mcreplicate)

# 2015-2016
demo_2015 <- nhanes("DEMO_I")
bmi_2015 <- nhanes("BMX_I")
bpx_2015 <- nhanes("BPX_I")
ghb_2015 <- nhanes("GHB_I")
hdl_2015 <- nhanes("HDL_I")
tchol_2015 <- nhanes("TCHOL_I")
trigly_2015 <- nhanes("TRIGLY_I")

nhanes_15t16 <-
  join_all(
    list(
      demo_2015,
      bmi_2015,
      bpx_2015,
      ghb_2015,
      hdl_2015,
      tchol_2015,
      trigly_2015
    ),
    by = "SEQN",
    type = "left"
  ) %>%
  dplyr::select(
    SEQN,
    LBXTC,
    RIAGENDR,
    RIDAGEYR,
    RIDSTATR,
    WTMEC2YR,
    LBXGH,
    LBXTR,
    LBDHDD,
    WTINT2YR,
    BMXBMI,
    BPXSY1,
    BPXDI1,
    BMXWAIST,
    BPXPLS
  ) %>%
  mutate(weight = ifelse(RIDSTATR == 1, WTINT2YR, WTMEC2YR)) %>%
  dplyr::select(-c(RIDSTATR, WTINT2YR, WTMEC2YR)) %>%
  na.omit() %>%
  dplyr::select(-c(
    SEQN, BPXSY1,
    BPXDI1,
    BMXWAIST
  )) %>%
  dplyr::select(weight, LBXTC, everything()) %>%
  setNames(c("weight", "y", paste0("x", 1:(ncol(.) - 2))))


# 2017-2020
demo_2017 <- nhanes("P_DEMO")
bmi_2017 <- nhanes("P_BMX")
bpx_2017 <- nhanes("P_BPXO")
ghb_2017 <- nhanes("P_GHB")
hdl_2017 <- nhanes("P_HDL")
tchol_2017 <- nhanes("P_TCHOL")
trigly_2017 <- nhanes("P_TRIGLY")

nhanes_17t20 <-
  join_all(
    list(
      demo_2017,
      bmi_2017,
      bpx_2017,
      ghb_2017,
      hdl_2017,
      tchol_2017,
      trigly_2017
    ),
    by = "SEQN",
    type = "left"
  ) %>%
  dplyr::select(
    SEQN,
    LBXTC,
    RIAGENDR,
    RIDAGEYR,
    LBXGH,
    LBXTR,
    LBDHDD,
    RIDSTATR,
    WTINTPRP,
    WTMECPRP,
    BMXBMI,
    BPXOSY1,
    BPXODI1,
    BMXWAIST,
    BPXOPLS1
  ) %>%
  mutate(weight = ifelse(RIDSTATR == 1, WTINTPRP, WTMECPRP)) %>%
  dplyr::select(-c(RIDSTATR, WTINTPRP, WTMECPRP)) %>%
  na.omit() %>%
  dplyr::select(-c(
    SEQN, BPXOSY1,
    BPXODI1,
    BMXWAIST
  )) %>%
  dplyr::select(weight, LBXTC, everything()) %>%
  setNames(c("weight", "y", paste0("x", 1:(ncol(.) - 2))))


realdata_app <- function(B, A, retwhat, p, F_N) {
  N <- sum(A$weight)
  B$weight <- N / nrow(B)
  ind_function <- function(S, q) {
    (1 / sum(S$weight)) * sum(S$weight * ifelse(S$y <= q, 1, 0))
  }

  v_ind <- Vectorize(ind_function,
    vectorize.args = "q"
  )
  # estimating t

  t_A <- data.frame(
    t = A$y,
    probs = v_ind(A, A$y)
  ) %>%
    arrange(t)

  qs <- c()
  for (i in 1:length(F_N)) {
    qs[i] <- t_A %>%
      filter(probs >= F_N[i]) %>%
      arrange(t) %>%
      dplyr::slice(1) %>%
      dplyr::select(t) %>%
      unlist() %>%
      unname()
  }

  names(qs) <- paste0(F_N * 100, "%")

  # ecdf of A
  A_plug <- v_ind(
    S = A,
    q = qs
  )

  # ecdf /t  of B
  ecdf_B <- ecdf(B$y)
  B_plug <- ecdf_B(qs)


  # ecdf using lmod predictions
  lm_B <- lm(y ~ .,
    data = B %>%
      dplyr::select(y, paste0("x", 1:p))
  )


  lm_pred_A <- predict(lm_B,
    newdata = A
  )
  lm_pred_B <- predict(lm_B)


  lm_plug <- v_ind(
    S = A %>%
      mutate(y = lm_pred_A),
    q = qs
  )


  # gam
  #
  # B.gcv = gam(y~x1 + s(x2, x3, x4, x5), data = B)
  #
  # gam_pred_B = predict(B.gcv)
  # gam_pred_A = predict(B.gcv, newdata = A)

  # recdf estimator
  v_lm <- B$y - lm_pred_B
  # v_gam = B$y - gam_pred_B

  ecdf_v <- ecdf(v_lm)
  # ecdf_v_gam = ecdf(v_gam)

  m_lm <- m_gam <- c()




  for (i in 1:length(qs)) {
    m_lm[i] <- (1 / N) * sum(A$weight * ecdf_v(qs[i] - lm_pred_A))
  }



  relbias <- function(hat, gold) {
    return((abs(hat - gold) / gold) * 100)
  }

  if (retwhat == "cdf") {
    return(rbind(
      "B_plug" = relbias(B_plug, A_plug),
      "lm_plug" = relbias(lm_plug, A_plug),
      "m_lm" = relbias(m_lm, A_plug)
    ) %>%
      as.data.frame() %>%
      rownames_to_column("est"))
  }

  if (retwhat %in% c("q", "raw")) {
    qs_B <- c()
    for (i in 1:length(F_N)) {
      qs_B[i] <- data.frame(
        t = B$y,
        probs = ecdf_B(B$y)
      ) %>%
        filter(probs >= F_N[i]) %>%
        arrange(t) %>%
        dplyr::slice(1) %>%
        dplyr::select(t) %>%
        unlist() %>%
        unname()
    }


    qs_lm_plug <- c()
    for (i in 1:length(F_N)) {
      qs_lm_plug[i] <- data.frame(
        t = lm_pred_A,
        probs = v_ind(
          S = A %>%
            mutate(y = lm_pred_A),
          q = lm_pred_A
        )
      ) %>%
        filter(probs >= F_N[i]) %>%
        arrange(t) %>%
        dplyr::slice(1) %>%
        dplyr::select(t) %>%
        unlist() %>%
        unname()
    }


    # total
    m_total <- c()
    for (i in 1:nrow(A)) {
      m_total[i] <- (1 / N) * sum(A$weight * ecdf_v(lm_pred_A[i] - lm_pred_A))
      #   m_gam[i] = (1/N)*sum(A$weight*ecdf_v_gam(qs[i] - gam_pred_A))
    }

    qs_mlm <- F_qs <- c()
    for (i in 1:length(F_N)) {
      qs_mlm[i] <- data.frame(
        t = lm_pred_A,
        probs = m_total
      ) %>%
        filter(probs >= F_N[i]) %>%
        arrange(t) %>%
        dplyr::slice(1) %>%
        dplyr::select(t) %>%
        unlist() %>%
        unname()

      F_qs[i] <- (1 / N) * sum(A$weight * ecdf_v(qs_mlm[i] - lm_pred_A))
    }



    if (retwhat == "raw") {
      return(rbind(
        A_plug,
        B_plug,
        lm_plug,
        m_lm,
        qs,
        qs_B,
        qs_lm_plug,
        qs_mlm,
        F_qs
      ))
    } else {
      return(rbind(
        "B_plug" = relbias(qs_B, qs),
        "lm_plug" = relbias(qs_lm_plug, qs),
        "m_lm" = relbias(qs_mlm, qs)
      ) %>%
        as.data.frame() %>%
        rownames_to_column("est"))
    }
  }
}
#
A <- nhanes_15t16 %>%
  mutate(x1 = factor(x1))

B <- nhanes_17t20 %>%
  mutate(x1 = factor(x1))

nB <- nrow(B)
nA <- nrow(A)
p <- 7

# get survey weighted comparison

lm_B <- lm(y ~ .,
  data = B %>%
    dplyr::select(
      paste0("x", 1:p),
      "y"
    )
)

A_design <- svydesign(
  id = ~1,
  weights = ~weight,
  fpc = ~fpc,
  data = A %>%
    mutate(fpc = nrow(.) / sum(A$weight))
)
svyweighted_lm <- svyglm(y ~ x1 + x2 + x3 + x4 + x5 + x6 + x7,
  design = A_design
)

covariate_info <-
  summary(lm_B)[[4]] %>%
  as.data.frame() %>%
  rownames_to_column("covariate") %>%
  setNames(c(
    "covariate",
    "coeff",
    "SE",
    "t",
    "Pr"
  )) %>%
  mutate(A_coeff = svyweighted_lm$coefficients) %>%
  rowwise() %>%
  mutate(
    LL = coeff - qt(
      p = 1 - (.10 / 2),
      df = nrow(B) - (7 + 1)
    ) * SE,
    UL = coeff + qt(
      p = 1 - (.10 / 2),
      df = nrow(B) - (7 + 1)
    ) * SE,
    IsIn = ifelse(A_coeff >= LL & A_coeff <= UL, "Y", "N")
  ) %>%
  dplyr::select(
    covariate,
    A_coeff,
    coeff,
    SE,
    LL,
    UL,
    t,
    Pr,
    IsIn,
    everything()
  ) %>%
  ungroup()

regression_summary <- data.frame(
  rsq = summary(lm_B)$r.squared,
  adj.rsq = summary(lm_B)$adj.r.squared,
  fstat = summary(lm_B)$fstatistic[1],
  SE = summary(lm_B)$sigma,
  ndf = summary(lm_B)$fstatistic[2],
  ddf = summary(lm_B)$fstatistic[3]
) %>%
  pivot_longer(cols = 1:ncol(.))


realdata_list <- list(
  covariate_info,
  regression_summary
)


names(realdata_list) <- c(
  "covariate",
  "model fit"
)

# get relbias
real_cdf <- realdata_app(
  A = A,
  B = B,
  retwhat = "cdf",
  p = 7,
  F_N = c(.01, .10, .25, .50, .75, .90, .99)
) %>%
  mutate_if(is.numeric,
    round,
    digits = 2
  )


real_q <- realdata_app(
  A = A,
  B = B,
  retwhat = "q",
  p = 7,
  F_N = c(.01, .10, .25, .50, .75, .90, .99)
) %>%
  mutate_if(is.numeric,
    round,
    digits = 2
  )



realdat_bias <- bind_rows(
  real_cdf,
  real_q
) %>%
  mutate(
    est = factor(est),
    type = rep(c("F", "q"), each = nrow(.) / 2),
    type = as.factor(type)
  ) %>%
  dplyr::select(type, est, everything()) %>%
  pivot_longer(cols = 3:ncol(.)) %>%
  pivot_wider(names_from = c("type", "est")) %>%
  mutate_if(is.numeric, round, digits = 3)


realdata_list[[3]] <- realdat_bias
names(realdata_list) <- c(
  "covariate",
  "model fit", "relative biases"
)


# Bootstrapped variances

L <- 1500

A_perm <- A %>%
  dplyr::select(paste0("x", 1:p), "y", weight) %>%
  mutate(
    fpc = nrow(.) / sum(weight),
    Prob = 1 / weight
  )
B_perm <- B


mydesign <- svydesign(
  ids = ~0,
  weights = ~weight,
  fpc = ~fpc,
  data = A_perm
)


bootstrap_rep_design <- as_bootstrap_design(mydesign,
  type = "Rao-Wu-Yue-Beaumont",
  replicates = L,
  samp_method_by_stage = "SRSWOR"
)

A_repweights_perm <- as_data_frame_with_weights(bootstrap_rep_design,
  full_wgt_name = "FULL_SAMPLE_WGT",
  rep_wgt_prefix = "REP_WGT_"
) %>%
  dplyr::select(-weight)



A_list <- c()
for (i in 1:L) {
  A_list[[i]] <- A_repweights_perm %>%
    dplyr::select(y, paste0("x", 1:p), paste0("REP_WGT_", i), Prob) %>%
    dplyr::rename(weight = paste0("REP_WGT_", i))
}

# selecting B


set.seed(101)
B_list <- mc_replicate(L, list(B_perm[sample(1:nB,
  size = nB,
  replace = TRUE
), ]),
mc.cores = 20
)

F_N = c(.01, .10, .25, .50, .75, .90, .99)

boot_result <- pbmcmapply(
  FUN = realdata_app,
  B = B_list,
  A = A_list,
  MoreArgs = list(
    retwhat = "raw",
    p = 7,
    F_N = c(.01, .10, .25, .50, .75, .90, .99)
  ),
  SIMPLIFY = FALSE,
  mc.cores = 20
)
## get donor result
real_cdf <- realdata_app(
  A = A,
  B = B,
  retwhat = "raw",
  p = 7,
  F_N = c(.01, .10, .25, .50, .75, .90, .99)
)


# bootstrap var of cdf estimator
org_boot_result <- boot_result %>%
  lapply(as.data.frame) %>%
  lapply(rownames_to_column, "est") %>%
  bind_rows(.id = "iter") %>%
  filter(est %in% c("m_lm"))

## organize donor result

donor <- real_cdf %>%
  as.data.frame() %>%
  rownames_to_column("est") %>%
  filter(est == "m_lm") %>%
  pivot_longer(cols = 2:ncol(.), values_to = "original_donor", names_to = "perc")


boot_vars <- org_boot_result %>%
  pivot_longer(cols = 3:ncol(.), names_to = "perc") %>%
  left_join(donor, by = c("est", "perc")) %>%
  group_by(perc) %>%
  dplyr::summarize(
    original_donor = mean(original_donor), # constant
    boot_var = (1 / L) * sum((value - original_donor)^2)
  )

cdf_var_results <- boot_vars %>%
  mutate(
    LL = original_donor - qnorm(1 - .10 / 2) * sqrt(boot_var),
    UL = original_donor + qnorm(1 - .10 / 2) * sqrt(boot_var),
  ) %>%
  left_join(
    real_cdf %>%
      as.data.frame() %>%
      rownames_to_column("est") %>%
      filter(est == "A_plug") %>%
      pivot_longer(cols = 2:ncol(.), values_to = "A_values", names_to = "perc"),
    by = "perc"
  ) %>%
  mutate(isin = ifelse(A_values >= LL & A_values <= UL, 1, 0), F_N = F_N) %>%
  dplyr::select(
    F_N, A_values,
    original_donor,
    LL, UL, boot_var, isin
  ) %>%
  mutate(boot_var = boot_var * 10^3)

realdata_list[[4]] <- cdf_var_results
names(realdata_list) <- c(
  "covariate",
  "model fit", "relative biases", "cdf bootstrap results"
)

# for quantile
donor <- real_cdf %>%
  as.data.frame() %>%
  rownames_to_column("est") %>%
  filter(est == "F_qs") %>%
  pivot_longer(cols = 2:ncol(.), values_to = "original_donor", names_to = "perc")

org_boot_result <- boot_result %>%
  lapply(as.data.frame) %>%
  lapply(rownames_to_column, "est") %>%
  bind_rows(.id = "iter") %>%
  filter(est == "F_qs") %>%
  pivot_longer(cols = 3:ncol(.), names_to = "perc", values_to = "qs") %>%
  left_join(donor, by = "perc") %>%
  dplyr::group_by(perc) %>%
  dplyr::summarize(boot_var = (1 / L) * sum((qs - original_donor)^2)) %>%
  mutate(F_N = c(.01, .10, .25, .50, .75, .90, .99))

## find smallest predicted point
lm_B <- lm(y ~ .,
  data = B %>%
    dplyr::select(y, paste0("x", 1:p))
)


lm_pred_A <- predict(lm_B,
  newdata = A
)

lm_pred_B <- predict(lm_B,
  newdata = B
)
v_lm <- B$y - lm_pred_B

ecdf_v <- ecdf(v_lm)


m_total <- c()
for (i in 1:nrow(A)) {
  m_total[i] <- (1 / sum(A$weight)) * sum(A$weight * ecdf_v(lm_pred_A[i] - lm_pred_A))
  #   m_gam[i] = (1/N)*sum(A$weight*ecdf_v_gam(qs[i] - gam_pred_A))
}


# recdf estimator

search_df <- data.frame(
  "y_hat" = lm_pred_A,
  "cdf" = m_total
) %>%
  arrange(cdf)

F_N <- c(.01, .10, .25, .50, .75, .90, .99)

LL <- UL <- c()
for (i in 1:length(F_N)) {
  crit_df <- search_df %>%
    mutate(
      lower_crit = F_N[i] - qnorm(1 - .10 / 2) * sqrt(
        org_boot_result %>%
          filter(F_N == F_N[i]) %>%
          dplyr::select(boot_var) %>%
          unlist() %>% unname()
      ),
      upper_crit = F_N[i] + qnorm(1 - .10 / 2) * sqrt(
        org_boot_result %>%
          filter(F_N == F_N[i]) %>%
          dplyr::select(boot_var) %>%
          unlist() %>% unname()
      )
    )

  LL[i] <- crit_df %>%
    filter(cdf >= crit_df[1, "lower_crit"]) %>%
    arrange(y_hat) %>%
    dplyr::slice(1) %>%
    dplyr::select(y_hat) %>%
    unlist() %>%
    unname()

  UL[i] <- crit_df %>%
    filter(cdf >= crit_df[1, "upper_crit"]) %>%
    arrange(y_hat) %>%
    dplyr::slice(1) %>%
    dplyr::select(y_hat) %>%
    unlist() %>%
    unname()

  print(i)
}

qs <- real_cdf %>%
  as.data.frame() %>%
  rownames_to_column("est") %>%
  filter(est == "qs") %>%
  dplyr::select(-(est)) %>%
  t() %>%
  as.numeric()
q_var_results <- data.frame(alpha = F_N, q = qs, qhat = (
  real_cdf %>%
    as.data.frame() %>%
    rownames_to_column("est") %>%
    filter(est == "qs_mlm") %>%
    pivot_longer(cols = 2:ncol(.), values_to = "original_donor", names_to = "perc")
)$original_donor, LL = LL, UL = UL) %>%
  mutate(
    isin = ifelse(qs >= LL & qs <= UL, 1, 0),
    var = (UL - LL)^2 / (2 * qnorm(1 - .10 / 2))^2
  ) %>%
  dplyr::select(alpha, q, qhat, LL, UL, var, isin)


realdata_list[[5]] <- q_var_results
names(realdata_list) <- c(
  "covariate",
  "model fit", "relative biases", "cdf bootstrap results", "q bootstrap results"
)

setwd('/Users/jeremyflood/Library/CloudStorage/OneDrive-Personal/Documents/Grad School/2024-2025/Fall 2025/reCDF/reCDF/Real Application')
realdata_list %>%
  openxlsx::write.xlsx('realdata_list.xlsx')


==> anc/recdf_var.R <==
# Required Packages
require(tidyverse)
require(tidyr)
require(ggpmisc)
require(svMisc)
require(CBPS)
require(geiger)
require(lsa)
require(DescTools)
require(MVTests)
require(caret)
require(dbarts)
require(parallel)
require(gbm)
require(pbmcapply)
require(extraDistr)
require(plyr)
require(data.table)
RNGkind("L'Ecuyer-CMRG")
require(schoenberg)
require(lsr)
require(car)
require(psych)
require(quickmatch)
require(devtools)
require(Matching)
require(rgenoud)
require(optmatch)
require(Hmisc)
require(rio)
require(sjstats)
require(schoolmath)
require(MatchIt)
require(magrittr)
require(xlsx)
require(writexl)
require(ncvreg)
require(np)
require(dplyr)
require(tidyverse)
require(survey)
require(sampling)
require(KernSmooth)
require(caTools)
require(gridExtra)
require(lars)
require(glmnet)
require(Metrics)
Sample=Vectorize(sample)
Dat = function(x, p, size, seed){
  set.seed(seed)
  return(x[x$part==p,][sample(nrow(x[x$part==p,]), size),])
}
Dat.v = Vectorize(Dat, vectorize.args=c("size", "p"))
require(MASS)
require(mgcv) 
require(parallel)
require(ranger)
require(xgboost)
library(dplyr)
library(mgcv)
library(tidymv)
require(haven)
`%notin%` <- Negate(`%in%`)

require(survey)
require(svrep)
require(svMisc)
require(doParallel)
require(splines)
require(future.apply)
require(latex2exp)
require(hablar)
require(pbapply)

sim.var = function(N,
                  nA,
                  nB,
                  nsim,
                  mod, 
                  seed, 
                  r = .15,
                  alp = .10,
                  L = 1000){
  # Superpopulation Model
  if(mod == 'f1'){
    set.seed(seed)
    x1 = rnorm(N, mean = 2, sd = 1)
    x2 = rnorm(N, mean = 2, sd = 1)
    x3 = rnorm(N, mean = 4, sd = 1)
    x4 = rnorm(N, mean = 4, sd = 1)
    X=cbind(x1, x2, x3, x4)
    p = ncol(X)
    y = rnorm(N, 4*x1+4*x2 + 2*x3 + 2*x4, 3)
  } else if(mod == 'f2'){
    set.seed(seed)
    x1 = runif(N, min = -1, max = 1)
    x2 = runif(N, min = -1, max = 1)
    x3 = runif(N, min = -1, max = 1)
    x4 = runif(N, min = -1, max = 1)
    X = data.frame(x1, x2, x3, x4)
    p = ncol(X)
    err = rnorm(N, mean =0, sd = sqrt(.5))
    y = -sin(x1)+x2^2+x3-exp(-x4^2)+err
  } else if(mod == 'f3'){
    set.seed(seed)
    x1= runif(N, min = 0, max = 4) 
    x2= runif(N, min = 0, max = 4) 
    x3= runif(N, min = 4, max = 8)
    x4 = runif(N, min = 4, max = 8)
    X = cbind(x1, x2, x3, x4) 
    p = ncol(X)
    y = rnorm(n = N,
              4*x1 + 4*x2 + 2*x3 + 2*x4 + 
                (x1+x2)^2 + (x3+x4)^2, sd = 17.5) 
    
  } else if(mod == 'f4'){
    set.seed(seed)
    x1 = rnorm(N)
    x2 = rnorm(N)
    x3 = rnorm(N)
    x4 = rnorm(N)
    x5 = rnorm(N)
    x6 = rnorm(N)
    X = data.frame(x1, x2, x3, x4, x5, x6)
    p = ncol(X)
    err = rnorm(N)
    y = x1 + .707*x2^2 + 2*ifelse(x3>0, 1, 0) + .873*log(abs(x1))*abs(x3) +
      .894*x2*x4 + 2*ifelse(x5>0, 1, 0) + .46*exp(x6)+err
  } else{
    stop('You must select one of the following models: (f1, f2, f3, f4)')
  }
  
  # MAR strat
  MAR_strat = paste0('x', c(cor(X,y) %>% which.max()))
  
  
  pop = as.data.frame(cbind(X, y))  %>%
    mutate(MAR_strat = ifelse(get(MAR_strat) <= median(get(MAR_strat)), 'L',
                              'H') %>% as.factor(),
           MNAR_strat =  ifelse(y <= median(y), 'L',
                                'H') %>% as.factor()
    )
  

  
  # population characteristics
  mu = mean(pop$y)
  F_N = c(.01, .10, .25, .50, .75, .90, .99)
  q= quantile(pop$y, probs= F_N, type = 1)
  
  
  # sampling function
  B_generator = function(miss, nB, r){
    sizes_rounded = round(c(r*nB, (1-r)*nB), 
                          digits =0)
    
    sizes = ifelse(sizes_rounded <1, 1, sizes_rounded)
    if(miss == 'MAR'){
      strat = paste0('x', c(abs(cor(X,y)) %>% which.max()))
      pop_restrat= pop %>%
        mutate(restrat = ifelse(get(strat) <= median(get(strat)), 1,
                                2)) %>%
        arrange(restrat)
      s.B = sampling::strata(pop_restrat,
                             stratanames = "restrat",
                             size = sizes,
                             method = 'srswor')
      B = getdata(pop_restrat, s.B) 
    } else if(miss == 'MNAR'){
      s.B = sampling::strata(pop,
                             stratanames = "mnar_strat",
                             size = sizes,
                             method = 'srswor')
      B = getdata(pop, s.B) 
    }
    return(B)
  }
  
  var_cdf = function(B, A, p){
    options(dplyr.summarise.inform = FALSE)
    # defining A
    ecdf_A = ecdf(A$y)
    ecdf_B = ecdf(B$y)
    
    
    #lmod
    lm_B = lm(y~., 
              data =B[, c(paste0('x', 1:p),
                          'y')])
    lm_pred_B = predict(lm_B, newdata = B)
    lm_pred_A = predict(lm_B, newdata = A)
    
    pA_pred= svydesign(id = ~1,
                       weights = ~weight,
                       fpc=~fpc,
                       data = A %>% 
                         mutate(fpc = nrow(A)/sum(A$weight),
                                y = lm_pred_A))
    ecdf_lm = svycdf(~y, pA_pred)
    
    
    
    # plug-in
    
    A_plug = ecdf_A(q)
    B_plug = ecdf_B(q)
    lm_plug = ecdf_lm[[1]](q)
    names(lm_plug) = names(A_plug) = names(lm_plug) =  names(q)
    
    
    # reCDF
    v_lm = B$y - lm_pred_B
    e_ecdf= ecdf(v_lm)
    
    
    
    m_lm = vars_to= c()
    
    for(i in 1:length(q)){
      m_lm[i] = (1/sum(A$weight))*sum(A$weight*e_ecdf(q[i] - lm_pred_A))
      vars_to[i] = (1-nA/N)/nA* var(e_ecdf(q[i] - lm_pred_A)) 
    }
    
    names(vars_to) = names(m_lm) = names(q)
    
    
    
    final_cdf =rbind(F_N,
                     A_plug,
                     B_plug,
                     lm_plug,
                     m_lm) %>%
      as.data.frame() %>%
      rownames_to_column('name')  %>%
      mutate(group = 'cdf') %>%
      mutate(val = 'mc')
    
    # Quantile Estimation
    
    ## A 
    A_df = data.frame(probs = ecdf_A(A$y),
                      t = A$y) %>% 
      arrange(probs)
    
    # B
    B_df = data.frame(probs = ecdf_B(B$y),
                      t = B$y) %>%
      arrange(probs)
    
    
    # P
    
    plm_df = data.frame(probs = ecdf_lm[[1]](lm_pred_A),
                        t = lm_pred_A) %>%
      arrange(probs)
    
    
    # R
    q_mlm = function(a, b, e_ecdf = e_ecdf){
      return(e_ecdf(a - b) %>% mean())
    }
    
    vq = Vectorize(q_mlm, 
                   vectorize.args = 'a')
    
    mlm_df = data.frame(probs = vq(lm_pred_A, lm_pred_A, e_ecdf = e_ecdf),
                        t = lm_pred_A) %>%
      arrange(probs)
    
    ie_fun = function(dats, a){
      
      return(dats %>%
               lapply(dplyr::filter, probs >= a ) %>%
               lapply(function(x) if(nrow(x) == 0) data.frame(probs = NA,
                                                              t = NA) else x) %>%
               lapply(setNames, c('probs', 't')) %>%
               lapply(dplyr::arrange, t) %>%
               lapply(dplyr::slice, 1) %>%
               lapply(dplyr::select, -probs) %>%
               bind_rows() %>%
               mutate(name = c(
                 'A_plug',
                 'B_plug',
                 'lm_plug',
                 'm_lm') %>% as.factor(),
                 a = a ) %>%
               dplyr::select(a, name, t))
      
    }
    
    ie_result = mapply(FUN = ie_fun,
                       a = F_N,
                       MoreArgs = list(dats =list(
                         A_df,
                         B_df,
                         plm_df,
                         mlm_df)),
                       SIMPLIFY=FALSE)
    
    
    
    final_quant=  ie_result %>%
      bind_rows() %>%
      mutate(F_N = paste0(a*100, '%')) %>%
      dplyr::select(-a) %>%
      pivot_wider(names_from = 'F_N',
                  values_from = 't') %>% 
      mutate(group = 'q', val = 'mc') %>%
      as.data.frame() %>%
      mutate(
        group = 'q',
        val = 'mc') %>%
      rbind(q%>% 
              t() %>%
              as.data.frame %>%
              mutate(name = 'F_N',
                     group = 'q',
                     val = 'mc'))
    
    
    
    # organizing variances
    
    LL.q= UL.q = q_var = hatq = c()
    for(i in 1:length(F_N)){
      a.a = F_N[i]
      hatq[i] = ie_result %>%
        bind_rows() %>%
        filter(name == 'm_lm') %>%
        filter(a == a.a) %>%
        dplyr::select(t)%>% 
        unlist() %>%
        unname()
      
      vars_q = (1-nA/N)/nA* var(e_ecdf(hatq[i]- lm_pred_A)) 
      
      LL.q[i] =  list(mlm_df) %>%
        lapply(dplyr::filter, probs >= a.a - qnorm(1-alp/2)*sqrt(vars_q)) %>%
        lapply(function(x) if(nrow(x) == 0) data.frame(probs = NA,
                                                       t = NA) else x) %>%
        lapply(setNames, c('probs', 't')) %>%
        lapply(dplyr::arrange, t) %>%
        lapply(dplyr::slice, 1) %>%
        bind_rows() %>%
        mutate(a = a.a) %>% 
        dplyr::select(t) %>%
        unlist() %>%
        unname()
      
      UL.q[i]=  list(mlm_df) %>%
        lapply(dplyr::filter, probs >= a.a + qnorm(1-alp/2)*sqrt(vars_q)) %>%
        lapply(function(x) if(nrow(x) == 0) data.frame(probs = NA,
                                                       t = NA) else x) %>%
        lapply(setNames, c('probs', 't')) %>%
        lapply(dplyr::arrange, t) %>%
        lapply(dplyr::slice, 1) %>%
        bind_rows() %>%
        mutate(a = a.a) %>%
        dplyr::select(t) %>%
        unlist() %>%
        unname()
      
      q_var[i] = vars_q
    }
    
    names(LL.q) = names(UL.q) = names(hatq) = names(q)
    
    q_var_df = rbind(q, hatq,  q_var, LL.q, UL.q) %>% 
      as.data.frame() %>%
      rownames_to_column('name') %>% 
      mutate(group = 'q', val = 'var')
    
    
    final_df =rbind(final_cdf,
                    final_quant,
                    q_var_df
    ) %>%
      filter(name %in% c(
        'm_lm',
        'hatq',
        'q_var',
        'LL.q',
        "UL.q"
      )) %>%
      as.data.frame() %>%
      dplyr::slice(-2) %>%
      rbind(t(vars_to) %>%
              as.data.frame() %>%
              mutate(name = 'm_lm_var',
                     group = 'q',
                     val = 'mc')%>%
              dplyr::select(colnames(final_cdf))) %>%
      dplyr::select(-c(group, val))
    
    
    
    
    
    return(final_df)
  }
  As = lapply(1:nsim, function(seed){
    set.seed(seed)
    pop[sample(1:N, nA, replace = FALSE),]
  })
  
  # B
  
  sizes2 = round(c(r*nB, (1-r)*nB), 
                 digits =0)
  
  sizes = ifelse(sizes2 <1, 1, sizes2)
  
  ## MAR
  
  nl_MAR= table(pop$MAR_strat)[2]
  nh_MAR = table(pop$MAR_strat)[1]
  pop_MAR = pop %>% 
    rowwise() %>%
    mutate(Prob = ifelse(MAR_strat == 'L', sizes2[1]/nl_MAR,  sizes2[2]/nh_MAR 
    )) %>%
    ungroup() %>%
    mutate(index = 1:N)
  
  
  Bs_MAR = pbmclapply(1:nsim, function(seed){
    set.seed(seed)
    getdata(pop_MAR,strata(pop_MAR %>% arrange(MAR_strat),
                           stratanames='MAR_strat',
                           size = sizes,
                           method = 'srswor') )
  }, mc.cores = 17)
  
  
  
  
  ## MNAR
  
  nl_MNAR= table(pop$MNAR_strat)[2]
  nh_MNAR = table(pop$MNAR_strat)[1]
  pop_MNAR = pop %>% 
    rowwise() %>%
    mutate(Prob = ifelse(MNAR_strat == 'L', sizes2[1]/nl_MNAR,  sizes2[2]/nh_MNAR 
    )) %>%
    ungroup() %>%
    mutate(index = 1:N)
  
  Bs_MNAR = pbmclapply(1:nsim, function(seed){
    set.seed(seed)
    getdata(pop_MNAR,strata(pop_MNAR %>% arrange(MNAR_strat),
                            stratanames='MNAR_strat',
                            size = sizes,
                            method = 'srswor') )
  }, mc.cores = 17)
  
  
  
  
  samp.f = function(samp, A, B, r, pop, p, miss){
    options(dplyr.summarise.inform = FALSE)
    # selecting A
    
    
    A_perm = A %>%
      dplyr::select(paste0('x', 1:p),  'y') %>%
      mutate(Prob = nA/N,
             weight = N/nA,
             fpc = Prob)
    B_perm = B
    
    
    mydesign = svydesign(ids = ~0,
                         weights = ~weight,
                         fpc = ~fpc,
                         data = A_perm)
    
    
    bootstrap_rep_design = as_bootstrap_design(mydesign,
                                               type = "Rao-Wu-Yue-Beaumont",
                                               replicates = L,
                                               samp_method_by_stage = 'SRSWOR')
    
    A_repweights_perm = as_data_frame_with_weights(bootstrap_rep_design,
                                                   full_wgt_name = "FULL_SAMPLE_WGT",
                                                   rep_wgt_prefix = "REP_WGT_"  )  %>%
      dplyr::select(-weight)
    
    
    
    A_list =c()
    for(i in 1:L){
      A_list[[i]] = A_repweights_perm %>% dplyr::select(y, paste0("x", 1:p), paste0("REP_WGT_", i), Prob) %>%
        dplyr::rename(weight = paste0("REP_WGT_", i))
    }
    
    # selecting B
    
    
    
    B_list =replicate(L, B_perm[sample(1:nB, 
                                       size = nB, 
                                       replace = TRUE),], 
                      simplify = FALSE)
    
    
    
    
    
    # list of A and list of B are selected. Now for each a in A and b in B, repeat technique found in original paper
    
    results2 =  mcmapply(var_cdf,
                         A = A_list,
                         B = B_list,
                         MoreArgs = list('p' = p),
                         mc.cores = 20,
                         SIMPLIFY = FALSE)
    
    actual =  var_cdf(
      A = A_perm,
      B = B_perm,
      p = p)
    
    standard_values =  
      actual %>%
      filter(name %in% c('m_lm',
                         'hatq')) %>%
      dplyr::select(name, everything()) %>%
      pivot_longer(cols =2:ncol(.),
                   names_to = 'perc',
                   values_to = 'standard')
    
    boot_var  = 
      results2 %>%
      bind_rows(.id = 'iter') %>%
      filter(name %in% c('m_lm',
                         'hatq')) %>%
      dplyr::select(iter, name, everything()) %>%
      pivot_longer(cols = 3:ncol(.),
                   names_to = 'perc',
                   values_to = 'estimate') %>%
      left_join(standard_values,
                by = c('name', 'perc')) %>%
      group_by(name, perc) %>%
      dplyr::summarize(boot_var = (1/L)*sum_((estimate - standard)^2)) %>%
      pivot_wider(values_from = 'boot_var') %>%
      setNames(c('perc',
                 'bs_hatq',
                 'bs_mlm'))
    
    bigguy =  actual %>% 
      pivot_longer(cols = 2:ncol(.), 
                   names_to = 'perc') %>%
      pivot_wider() %>%
      left_join(boot_var, by = 'perc') %>%
      dplyr::select(perc,
                    m_lm,
                    hatq,
                    q_var,
                    m_lm_var,
                    bs_hatq,
                    bs_mlm,
                    LL.q,
                    UL.q)
    
    mlm_varsum = 
      bigguy %>%
      dplyr::select(perc, 
                    m_lm,
                    m_lm_var,
                    bs_mlm) %>%
      setNames(c('perc',
                 'm_lm',
                 'asymp',
                 'boot')) %>%
      pivot_longer(cols = 3:ncol(.),
                   names_to = 'var_type',
                   values_to = 'var_val') %>%
      rowwise() %>%
      mutate(LL = m_lm - qnorm(p = 1-alp/2)*sqrt(var_val),
             UL = m_lm + qnorm(p = 1-alp/2)*sqrt(var_val),
             F_N = as.numeric(gsub(perc,
                                   pattern = '%', 
                                   replacement = ''))/100) %>%
      mutate(CR = ifelse(F_N >= LL & F_N <= UL, 1, 0)) %>%
      dplyr::select(
        perc,
        F_N,
        m_lm,
        var_type,
        CR,
        everything()
      )
    
    hatq_varsum =
      bigguy %>%
      dplyr::select(perc,
                    hatq,
                    q_var,
                    bs_hatq) %>%
      setNames(c('perc',
                 'hatq',
                 'asymp',
                 'boot')) %>%
      mutate(q_N = q) %>%
      dplyr::select(perc, hatq, q_N, everything()) %>%
      pivot_longer(cols = 4:ncol(.),
                   names_to = 'var_type',
                   values_to = 'var_val') %>%
      rowwise() %>%
      mutate(LL = ifelse(var_type == 'boot', 
                         hatq - qnorm(1-alp/2)*sqrt(var_val),
                         NA
      ),
      UL = ifelse(var_type == 'boot', 
                  hatq +qnorm(1-alp/2)*sqrt(var_val),
                  NA
      )) %>%
      ungroup() %>%
      left_join(bigguy %>% 
                  dplyr::select(perc, LL.q, UL.q) %>% 
                  mutate(var_type = 'asymp') %>%
                  dplyr::select(perc, var_type, everything()) %>%
                  setNames(c('perc', 'var_type', 'LL_other','UL_other')),
                by = c('perc', 'var_type')) %>%
      rowwise() %>%
      mutate(LL = ifelse(is.na(LL) == FALSE,
                         LL, LL_other
      ),
      UL =ifelse(is.na(UL) == FALSE,
                 UL, UL_other)
      ) %>%
      dplyr::select(-c(LL_other,
                       UL_other)) %>%
      mutate(CR = ifelse(q_N >= LL & q_N <= UL, 1, 0)) %>% 
      dplyr::select(
        perc,
        q_N,
        hatq,
        var_type,
        CR,
        everything()
      ) %>%
      ungroup()
    
    
    return(list(mlm_varsum,
                hatq_varsum))
  }
  
  
  results_MAR =  pbmapply(samp.f,
                          A = As,
                          B=Bs_MAR,
                          MoreArgs = list(p = p,
                                          miss = 'MAR'),
                          SIMPLIFY = FALSE)
  
  results_MNAR =  pbmapply(samp.f,
                           A = As,
                           B=Bs_MNAR,
                           MoreArgs = list(p = p,
                                           miss = 'MNAR'),
                           SIMPLIFY = FALSE)
  
  
  raw_CDF1  = rbind(
    results_MAR %>%
      lapply('[', 1) %>%
      bind_rows() %>%
      mutate(miss = 'MAR'),
    results_MNAR %>%
      lapply('[', 1) %>%
      bind_rows() %>%
      mutate(miss = 'MNAR')
  ) %>%
    mutate(var_name = var_type ) %>%
    dplyr::select(-var_type) 
  
  raw_CDF = raw_CDF1 %>% 
    left_join(raw_CDF1 %>%
                filter(var_name == 'asymp') %>%
                group_by(perc) %>%
                dplyr::summarize(MC_var = var(m_lm)),
              by = 'perc'
    ) %>%
    mutate(mod = mod,
           nB = nB,
           r = r,
           alp = alp,
           L = L)
  
  
  
  
  raw_q1  = rbind(
    results_MAR %>%
      lapply('[', 2) %>%
      bind_rows() %>%
      mutate(miss = 'MAR'),
    results_MNAR %>%
      lapply('[', 2) %>%
      bind_rows() %>%
      mutate(miss = 'MNAR')
  ) %>%
    mutate(var_name = var_type ) %>%
    dplyr::select(-var_type) 
  
  raw_q = raw_q1 %>%
    left_join(raw_q1 %>%
                filter(var_name == 'asymp') %>%
                group_by(perc) %>%
                dplyr::summarize(MC_var = var(hatq)),
              by = 'perc'
    ) %>%
    mutate(mod = mod,
           nB = nB,
           r = r,
           alp = alp,
           L = L)
  
  
  
  
  CDF_results = raw_CDF %>%
    dplyr::select(mod, nB, r, alp, L, miss, perc, var_name, MC_var, everything()) %>%
    pivot_longer(cols = 9:ncol(.)) %>%
    group_by(miss, perc, var_name, name) %>%
    dplyr::summarize(mean = mean(value)) %>%
    pivot_wider(values_from = 'mean') %>%
    arrange(var_name) %>%
    mutate(rb = ((MC_var - var_val)/MC_var)*100) %>%
    mutate(CR = CR * 100)
  
  
  q_results = raw_q %>%
    dplyr::select(mod, nB, r, alp, L, miss, perc, var_name, MC_var, everything()) %>%
    pivot_longer(cols = 9:ncol(.))%>%
    group_by(miss, perc, var_name, name) %>%
    dplyr::summarize(mean = mean(value)) %>%
    pivot_wider(values_from = 'mean') %>%
    arrange(var_name) %>%
    mutate(rb = ((MC_var - var_val)/MC_var)*100) %>%
    mutate(CR = CR * 100)
  
  
  
  final_results = list(raw_CDF, raw_q, 
                       CDF_results, q_results)  %>%
    lapply(ungroup)
  
  names(final_results) = c('raw_CDF',
                           'raw_q',
                           'CDF_results',
                           'q_results')
  
  return(final_results)
}

sim.varV = Vectorize(sim.var, vectorize.args = 'nB')

N = 100000
nsim = 1500
nA = 1000
nB = c(nA, .20*N)
seed=101
F_N = c(.01, .10, .25, .50, .75, .90, .99 )

# model f1
## y1


setwd("/Users/jeremyflood/OneDrive/Documents/Grad School/2024-2025/Spring 2025/reCDF Revisions/Variance Estimation")
f1 =nB %>%
  purrr::map(function(x){sim.varV(#r=r,
    N = N,
    nA = nA,
    nB = x,
    nsim = nsim,
    mod = 'f1',
    seed = seed)})

f1 %>% lapply('[', 1) %>% 
  bind_rows() %>%
  openxlsx::write.xlsx('f1_results_rawCDF.xlsx')

f1 %>% lapply('[', 2) %>% 
  bind_rows() %>%
  openxlsx::write.xlsx('f1_results_rawq.xlsx')

f1 %>% lapply('[', 3) %>% 
  bind_rows() %>%
  openxlsx::write.xlsx('f1_summary_CDF.xlsx')

f1 %>% lapply('[', 4) %>% 
  bind_rows() %>%
  openxlsx::write.xlsx('f1_summary_q.xlsx')


# model f3

f3 =nB %>%
  purrr::map(function(x){sim.varV(#r=r,
    N = N,
    nA = nA,
    nB = x,
    nsim = nsim,
    mod = 'f3',
    seed = seed)})

f3 %>% lapply('[', 1) %>% 
  bind_rows() %>%
  openxlsx::write.xlsx('f3_results_rawCDF.xlsx')

f3 %>% lapply('[', 2) %>% 
  bind_rows() %>%
  openxlsx::write.xlsx('f3_results_rawq.xlsx')

f3 %>% lapply('[', 3) %>% 
  bind_rows() %>%
  openxlsx::write.xlsx('f3_summary_CDF.xlsx')

f3 %>% lapply('[', 4) %>% 
  bind_rows() %>%
  openxlsx::write.xlsx('f3_summary_q.xlsx')


mod_list = 
c(paste0(rep('f1', 2), '_summary_', c('CDF', 'q'), '.xlsx'),
  paste0(rep('f3', 2), '_summary_', c('CDF', 'q'), '.xlsx')
)

n
est_type = rep(c('cdf', 'q'), 2)
mod = rep(c('f1', 'f3'), each = 2)

summary_together = c()
for(i in 1:length(mod_list)){
  summary_together[[i]] = openxlsx::read.xlsx(mod_list[i])
}


plots = c()

for(i in 1:length(nB)){
plots[[i]] = summary_together %>%
  bind_rows() %>%
  mutate(d = UL-LL) %>%
  dplyr::select(-c(MC_var, LL, UL, var_val)) %>% # am taking out MC variance, LL & UL, and variance estimate to clean up the plots
  mutate(mod = rep(c('f1', 'f3'), each = nrow(.)/2)) %>%
  mutate(est_type = rep(rep(c('cdf', 'q'), 2), each = nrow(.)/4) ) %>%
  mutate(nB = rep(nB, each = nrow(.)/8) ) %>%
  mutate(Estimate = ifelse(is.na(m_lm) == TRUE, hatq, m_lm),
         Truth = ifelse(is.na(F_N) == TRUE, q_N, F_N),
         relBias = ((Estimate - Truth)/Truth)*100) %>%
  dplyr::select(-c('hatq', 'm_lm', 'Estimate', 'Truth')) %>%
  dplyr::select(mod, est_type, nB, miss, perc, var_name,  q_N, F_N, relBias, everything()) %>%
  pivot_longer(cols = 9:ncol(.)) %>%
  filter(name != 'relBias') %>%
  #filter(name != 'd') %>%
  filter(nB == nB[i]) %>%
  # mutate(name = ifelse(name == 'relBias', 'rb_est',
  #                      ifelse(name == 'rb', 'rb_var', name))) %>%
  # mutate(est_type = ifelse(name == 'rb_var' & est_type == 'cdf', 'var_cdf',
  #                          ifelse(name == 'rb_var' & est_type == 'q', 'var_q', est_type))) %>%
  
  mutate(name = factor(name, levels = c('CR', 'rb', 'd'), labels = c(
    'CR' = TeX("\\% CR"),
    'rb' = TeX("\\% RB"),
    'd' = "AL"))) %>%
  mutate(est_type = factor(est_type, levels = c('cdf', 'q'),
                           labels= c('cdf' = TeX('$F(t)$'),
                                      'q' = TeX('$t(\\alpha)$')
                                     ))) %>%
  mutate(mod = factor(mod, labels = c('f1' = TeX('Model $\\xi_{1}$'), 'f3' = TeX('Model $\\xi_{3}$')))) %>%
  mutate(var_name = factor(var_name, labels = c('asymp' = 'V1', 'boot' = 'V2'))) %>%
  ggplot(aes(x = perc, y = value, col = var_name, group = var_name)) +
  geom_line(linewidth = .5) +
  geom_point(size = 1) +
  scale_color_discrete(labels = unname(TeX(c("$V_{1}$ (Asymptotic)", "$V_{2}$ (Bootstrap)")))) +
  facet_grid(scales ='free', col = dplyr::vars(mod, miss), rows = dplyr::vars(est_type, name),
             labeller = label_parsed) +
  theme_bw()+
  ylab("Performance Value") +
  xlab('Percentile') +
  theme(legend.position = 'top') +
  ggtitle(TeX(paste0('Variance Estimation for $n_{B} =', ifelse(nB[i]/nA ==1, '', nB[i]/nA), 'n_{A}$')))+
  labs(colour = "Variance Type:")
}

# saving plots in high quality -- don't use Rstudio Export! Very blurry in Overleaf!

setwd("/Users/jeremyflood/OneDrive/Documents/Grad School/2024-2025/Spring 2025/reCDF Revisions/Variance Estimation/Plots")

# 1000 pixels is roughly 10.416666666666666 inches
# 786 pixels is roughly 8.1875 inches

ggsave('var_nA.png', plots[[1]], dpi=600, width = 11, height = 8)
ggsave('var_20nA.png', plots[[2]], dpi=600, width = 11, height = 8)


